Open source models for the parametric study of diffraction gratings in 2D/2.5D/3D with ONELAB/Gmsh/GetDP

This document aims at presenting both theoretical and practical aspects of the grating2D.pro and grating3D.pro [1] ONELAB [2] models. The 2D model grating2D.pro applies to so-called mono-dimensional gratings, i.e. structures having one direction of invariance. Various geometries and materials can be handled or easily added. The two classical scalar polarization cases, denoted here E// and H//, are addressed as well as the conical vector case. The output consists in a full energy balance of the problem computed from the field maps. The 3D vector model grating3D.pro applies to crossed-gratings. These models are based on free the open source software Gmsh, GetDP and their interface ONELAB. [1] https://gitlab.onelab.info/doc/models/-/wikis/Diffraction-gratings [2] https://onelab.info

==> figs_chap1/plot_convergence_paramaille_gratings.py <==
import numpy as np
import matplotlib.pyplot as plt
# import tikzplotlib

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.size": 16
})

np.set_printoptions(precision=12)

# transmitted order 0 halof ellipsoid test case
data1_scat = np.array([[0.659943354833, 0.557811209292, 0.537156974771, 0.525018366749,
        0.519052219503, 0.518084743425, 0.517063231473, 0.515566162373,
        0.512928526686, 0.509334309939, 0.508147620423, 0.506891959512,
        0.506368510045, 0.505754129434, 0.505462047783],
       [0.636322926752, 0.533577688178, 0.517111138618, 0.507892830803,
        0.504425943074, 0.504747392623, 0.503153568483, 0.502991719038,
        0.502140693534, 0.50181294671 , 0.501323113019, 0.501223535091,
        0.500909629426, 0.500758752628, 0.500569179121]])
data2_scat = np.array([[0.660200694389, 0.559392861047, 0.539116920704, 0.525407292652,
        0.519944326302, 0.518606870381, 0.517707498081, 0.51649663739 ,
        0.513530798946, 0.509746138868, 0.508567955314, 0.507744449488,
        0.506606634912, 0.506205144714, 0.505914279958],
       [0.637131453221, 0.534881891395, 0.518828533611, 0.508222027256,
        0.505060229172, 0.505252594699, 0.503721387326, 0.503984130023,
        0.502741221396, 0.502164873074, 0.501723014181, 0.502098640442,
        0.501159098504, 0.501199334549, 0.501009239168]])
data1_tot = np.array([[0.6601240802565889,0.5591575490238454,0.5379464021841184,
        0.5247213767869403,0.5190121177112438,0.5191714145889353,
        0.517253450540869,0.5149704378573623,0.5132456340474859,
        0.5091423686430836,0.5080732862892047,0.5067596212780815,
        0.5063215280346961,0.5057586509996467,0.5052755690045041],
       [0.640758482765604,0.5374786741123878,0.5146405605492038,0.5079437516553704,
        0.5049950000945687,0.505177626506485,0.5032844469958382,
        0.5028985765509696,0.5023559167713686,0.5018028006734805,
        0.5014329806682123,0.5012006565895869,0.5009575848362073,
        0.5007253292774325,0.5005657101762038]])
data2_tot =  np.array([[0.6606777343912995,0.5599677298976036,0.5397697930982917,0.5259922516065308,
           0.5197079390905264,0.5198977892223289,0.5179562369124632,
           0.5154638895955002,0.5139319919068198,0.5096600380911819,
           0.5084208729569775,0.5073094921431384,0.5070251891909168,
           0.506097491731613,0.5056022585422573],
          [0.6437474216944542,0.538190654107757,0.516284345382251,0.5089331622318299,
           0.5055681415705999,0.5057526287281006,0.5039462098230539,0.5034112603883247,
           0.5030283412876844,0.5022547211891589,0.5017789976071358,0.501743828329832,
           0.5016734881351671,0.5010427513003467,0.5008863197703561]])


paramaille = np.linspace(1,15,15)

# plt.figure()
# plt.plot(paramaille,data1[0],label='T_{m,n} v1 o1')
# plt.plot(paramaille,data1[1],label='T_{m,n} v1 o2')
# plt.plot(paramaille,data2[0],label='T_{m,n} v2 o1')
# plt.plot(paramaille,data2[1],label='T_{m,n} v2 o2')
# plt.legend()
# plt.show()


nbdofs_o1 = [588,1838,2784,4582,6716,9870,12290,17150,22024,27746,33568,42584,49944,62292,70912]
nbdofs_o2 = [1608,5199,8060,13345,19865,29399,36840,51762,66917,84438,102554,130424,153473,192396,219357]
mumps_time_o1 =[0.356774,0.500699,0.639793,0.833141,1.1526,1.57998,1.93166,2.74716,3.35821,4.29383,5.27954,6.8546,8.24962,10.4231,12.4277]
mumps_time_o2 =[0.417949,0.740162,0.993671,1.55081,2.28112,3.19232,4.27041,6.42151,8.81008,11.9724,14.902,20.661,24.8067,35.8669,42.8994]
mem_in_mb_o1 = [41.2422,63.2539,82.6953,114.105,159.852,218.945,273.625,389.902,503.988,661.613,818.641,1076.59,1312.43,1641.95,2013.68]
mem_in_mb_o2 = [59.8945,131.387,187.129,305.605,475.453,727.289,912.094,1428.21,1929.21,2587.36,3161.84,4436.1,5197.09,7086.11,8310.69]


# fig = plt.figure(figsize=(12,8))
# plt.plot(paramaille,data1_scat[0],label='scat first formula - order 1')
# plt.plot(paramaille,data1_scat[1],label='scat first formula - order 2')
# plt.plot(paramaille,data2_scat[0],label='scat second formula - order 1')
# plt.plot(paramaille,data2_scat[1],label='scat second formula - order 2')
# plt.plot(paramaille,data1_tot[0],label='tot first formula - order 1')
# plt.plot(paramaille,data1_tot[1],label='tot first formula - order 2')
# plt.plot(paramaille,data2_tot[0],label='tot second formula - order 1')
# plt.plot(paramaille,data2_tot[1],label='tot second formula - order 2')
# plt.xlabel('N / mesh size $\\approx\lambda_0/(N\sqrt{\\varepsilon_r})$')
# plt.ylabel('$T^{(N)}_{0,0}$')
# plt.legend(fontsize=10)
# plt.show()

fig = plt.figure(figsize=(12,8))
gs = fig.add_gridspec(2,3)
ax1 = fig.add_subplot(gs[0, 0])
ax2 = fig.add_subplot(gs[0, 1:])
ax3 = fig.add_subplot(gs[1, 0])
ax4 = fig.add_subplot(gs[1, 1])
ax5 = fig.add_subplot(gs[1, 2])

ax1.plot(paramaille,data1_scat[0],label='$T^{\parallel}_{0,0}$ - scat - order 1')
ax1.plot(paramaille,data1_scat[1],label='$T^{\parallel}_{0,0}$ - scat - order 2')
ax1.plot(paramaille,data2_scat[0],label='$T^{\perp}_{0,0}$ - scat - order 1')
ax1.plot(paramaille,data2_scat[1],label='$T^{\perp}_{0,0}$ - scat - order 2')
ax1.plot(paramaille,data1_tot[0],label='$T^{\parallel}_{0,0}$ - tot - order 1')
ax1.plot(paramaille,data1_tot[1],label='$T^{\parallel}_{0,0}$ - tot - order 2')
ax1.plot(paramaille,data2_tot[0],label='$T^{\perp}_{0,0}$ - tot - order 1')
ax1.plot(paramaille,data2_tot[1],label='$T^{\perp}_{0,0}$ - tot - order 2')
ax1.set_xlabel('N / mesh size $\\approx\lambda_0/(N\sqrt{\\varepsilon_r})$')
ax1.set_ylabel('$T^{(\{\parallel,\perp\},N)}_{0,0}$')
ax1.legend(fontsize=10)

err_v1_o1 = np.abs(data1_scat[0]-data1_scat[1,-1])/data1_scat[0,-1]
err_v1_o2 = np.abs(data1_scat[1]-data1_scat[1,-1])/data1_scat[1,-1]

ax2.semilogy(paramaille[:-1],err_v1_o1[:-1],'k|--',label='order 1')
ax2.semilogy(paramaille[:-1],err_v1_o2[:-1],'k|-',label='order 2')
ax2.set_xlabel('$N$')
ax2.set_ylabel('$\\frac{|T^{(\parallel,N)}_{0,0}-T^{(\parallel,\\mathrm{ref})}_{0,0}|}{T^{(\parallel,\\mathrm{ref})}_{0,0}}$')
ax2.legend()

ax3.semilogy(paramaille,nbdofs_o1,'k|--')
ax3.semilogy(paramaille,nbdofs_o2,'k|-')
ax3.set_xlabel('$N$')
ax3.set_ylabel('Number of unkowns')
# for k in [0,1,2]:

ax4.semilogy(paramaille,mumps_time_o1,'k|--')
ax4.semilogy(paramaille,mumps_time_o2,'k|-')
ax4.set_xlabel('$N$')
ax4.set_ylabel('MUMPs wall time (s)')

ax5.semilogy(paramaille,mem_in_mb_o1,'k|--')
ax5.semilogy(paramaille,mem_in_mb_o2,'k|-')
ax5.set_xlabel('$N$')
ax5.set_ylabel('RAM allocated (Mb)')
ax1.text(0.06,0.04,"(a)",transform=ax1.transAxes)
ax2.text(0.03,0.04,"(b)",transform=ax2.transAxes)
ax3.text(0.06,0.9,"(c)",transform=ax3.transAxes)
ax4.text(0.06,0.9,"(d)",transform=ax4.transAxes)
ax5.text(0.06,0.9,"(e)",transform=ax5.transAxes)
fig.subplots_adjust(wspace=0.5,hspace=0.3)
plt.savefig("convergence_gratings.pdf",pad_inches=0,bbox_inches="tight")
# tikzplotlib.clean_figure()
# tikzplotlib.save("test.tex")
plt.show()
